RedKnot-MLA: Multi-Head Offline-Online Reuse for DeepSeek-V4 Long-Context Serving

Multi-head latent attention (MLA) exposes many logical query heads through one packed latent KV stream. This representation is memory efficient, but it removes the physical per-head cache boundary assumed by conventional head-wise reuse. We present our system, a DeepSeek-V4 realization of RedKnot's head-aware reuse principle. Each immutable document is processed offline at canonical position zero; certified Local-head contributions are retained as MLA-Off. At serving time, query-side RoPE relocation restores the document's request position, a small Global-head set and protected Local token rows are recomputed as MLA-Online, and the two paths are merged before a single shared output projection. The packed MLA latent is never split. DeepSeek-V4-Flash uses 37 reusable layers and a 56/8 Local/Global partition, giving a 75.29% analytic logical head-row ceiling; the Pro-0813 profile uses 55 layers and 112/16 heads, giving 78.89%. Frozen Flash operating points show hot-artifact TTFT speedups of 2.02-3.84x. At 256K, the archived three-dataset study reports an aggregate F1 change of +3.24 percentage points, an EM change of +4.16 points, and a 78.7-79.5% analytic major-operator arithmetic saving, while one dataset decreases by 2.81 F1 points. A separate author-reported 256K hot-artifact QPS measurement is approximately 2.0x; because its raw concurrency trace is not included in this bundle, we mark it as preliminary rather than archived evidence. We describe the factorization, position repair, token-row closure, sparse-MoE support, TP8 integration, and the measurement boundaries needed to interpret these results.

==> build.sh <==
#!/usr/bin/env sh
set -eu

ROOT_DIR=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
cd "$ROOT_DIR"

if [ -n "${REDKNOT_TECTONIC:-}" ]; then
  "$REDKNOT_TECTONIC" --keep-logs --keep-intermediates paper.tex
elif command -v tectonic >/dev/null 2>&1; then
  tectonic --keep-logs --keep-intermediates paper.tex
elif command -v latexmk >/dev/null 2>&1; then
  latexmk -pdf -interaction=nonstopmode -halt-on-error -file-line-error paper.tex
else
  echo "No LaTeX engine found. Install Tectonic (recommended), set REDKNOT_TECTONIC, or install TeX Live/latexmk." >&2
  echo "Then rerun: ./build.sh" >&2
  exit 1
fi

test -s paper.pdf
echo "Built: $ROOT_DIR/paper.pdf"


==> scripts/build_figures.py <==
#!/usr/bin/env python3
"""Build the vector PDF figures used by the RedKnot-MLA paper.

The script intentionally uses only ReportLab primitives.  Every label, bar, and
arrow therefore remains vector text/geometry in the generated PDFs; the LaTeX
paper never depends on SVG conversion or a platform-specific font.
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path

from reportlab.lib.colors import HexColor, white
from reportlab.lib.units import inch
from reportlab.pdfbase.pdfmetrics import stringWidth
from reportlab.pdfgen import canvas


BLUE = HexColor("#1F5AA6")
BLUE_LIGHT = HexColor("#DCEBFA")
CYAN = HexColor("#0E7490")
CYAN_LIGHT = HexColor("#D9F2F7")
YELLOW = HexColor("#E7A51A")
YELLOW_LIGHT = HexColor("#FFF2C8")
GREEN = HexColor("#238B57")
GREEN_LIGHT = HexColor("#DDF3E7")
RED = HexColor("#B6423C")
RED_LIGHT = HexColor("#F8DEDC")
GRAY_900 = HexColor("#17212B")
GRAY_700 = HexColor("#46515C")
GRAY_500 = HexColor("#7A858F")
GRAY_300 = HexColor("#CED4DA")
GRAY_150 = HexColor("#E8EBEE")
GRAY_050 = HexColor("#F6F7F8")


def _text(c: canvas.Canvas, x: float, y: float, text: str, *, size: float = 8,
          color=GRAY_900, font: str = "Helvetica", anchor: str = "start") -> None:
    c.setFont(font, size)
    c.setFillColor(color)
    if anchor == "middle":
        c.drawCentredString(x, y, text)
    elif anchor == "end":
        c.drawRightString(x, y, text)
    else:
        c.drawString(x, y, text)


def _fit_text(c: canvas.Canvas, x: float, y: float, text: str, max_width: float,
              *, size: float = 8, min_size: float = 6.2, color=GRAY_900,
              font: str = "Helvetica", anchor: str = "middle") -> None:
    current = size
    while current > min_size and stringWidth(text, font, current) > max_width:
        current -= 0.2
    _text(c, x, y, text, size=current, color=color, font=font, anchor=anchor)


def _box(c: canvas.Canvas, x: float, y: float, w: float, h: float, title: str,
         lines: list[str], *, fill=white, stroke=GRAY_300, title_color=GRAY_900,
         line_color=GRAY_700, radius: float = 6) -> None:
    c.setFillColor(fill)
    c.setStrokeColor(stroke)
    c.setLineWidth(0.8)
    c.roundRect(x, y, w, h, radius, fill=1, stroke=1)
    _fit_text(c, x + w / 2, y + h - 13, title, w - 12, size=8.5,
              color=title_color, font="Helvetica-Bold")
    baseline = y + h - 27
    for line in lines:
        _fit_text(c, x + w / 2, baseline, line, w - 10, size=7.1,
                  color=line_color)
        baseline -= 10


def _arrow(c: canvas.Canvas, x1: float, y1: float, x2: float, y2: float,
           *, color=GRAY_500, width: float = 1.2) -> None:
    c.setStrokeColor(color)
    c.setFillColor(color)
    c.setLineWidth(width)
    c.line(x1, y1, x2, y2)
    dx, dy = x2 - x1, y2 - y1
    length = max((dx * dx + dy * dy) ** 0.5, 1.0)
    ux, uy = dx / length, dy / length
    px, py = -uy, ux
    ah = 5
    aw = 2.5
    c.line(x2, y2, x2 - ah * ux + aw * px, y2 - ah * uy + aw * py)
    c.line(x2, y2, x2 - ah * ux - aw * px, y2 - ah * uy - aw * py)


def build_architecture(path: Path) -> None:
    width, height = 7.15 * inch, 2.72 * inch
    c = canvas.Canvas(str(path), pagesize=(width, height), pageCompression=1)
    c.setTitle("RedKnot-MLA head-factorized MLA reuse pipeline")

    _text(c, 13, height - 13, "Offline per-document build (canonical position 0)",
          size=9.2, font="Helvetica-Bold", color=BLUE)
    y = 123
    h = 48
    gap = 6
    x = 13
    widths = [72, 83, 82, 104, 126]
    boxes = [
        ("Document", ["tokens + pos 0", "model/profile hash"], BLUE_LIGHT, BLUE),
        ("Native producer", ["shared latent KV", "Indexer/state"], BLUE_LIGHT, BLUE),
        ("Local heads", ["56/64 (Flash)", "112/128 (Pro)"], CYAN_LIGHT, CYAN),
        ("Offline projection", ["inverse RoPE", "sliced W_a -> z_off"], YELLOW_LIGHT, YELLOW),
        ("Certified artifact", ["z_off + packed latent", "Indexer/state + generation"], GRAY_050, GRAY_500),
    ]
    for idx, ((title, lines, fill, stroke), w) in enumerate(zip(boxes, widths)):
        _box(c, x, y, w, h, title, lines, fill=fill, stroke=stroke,
             title_color=stroke)
        if idx < len(boxes) - 1:
            _arrow(c, x + w, y + h / 2, x + w + gap - 1, y + h / 2)
        x += w + gap

    _text(c, 13, 108, "Online request (true concatenated positions)", size=9.2,
          font="Helvetica-Bold", color=GREEN)
    online_gap = 6
    online_widths = [88, 91, 80, 90, 92]
    online = [
        ("Validate + relocate", ["offset/phase checks", "query-side RoPE"], GREEN_LIGHT, GREEN),
        ("Selective online", ["Global heads", "+ dirty Local rows"], GREEN_LIGHT, GREEN),
        ("Online projection", ["inverse RoPE", "sliced W_a"], YELLOW_LIGHT, YELLOW),
        ("Projection merge", ["z_off + z_on", "dirty-row scatter"], YELLOW_LIGHT, YELLOW),
        ("Shared tail", ["one W_b + TP", "next-layer state"], RED_LIGHT, RED),
    ]
    x = 24
    online_y = 54
    online_h = 43
    for idx, ((title, lines, fill, stroke), w) in enumerate(zip(online, online_widths)):
        _box(c, x, online_y, w, online_h, title, lines, fill=fill, stroke=stroke,
             title_color=stroke)
        if idx < len(online) - 1:
            _arrow(c, x + w, online_y + online_h / 2,
                   x + w + online_gap - 1, online_y + online_h / 2)
        x += w + online_gap

    _arrow(c, width - 75, y, 69, online_y + online_h, color=GRAY_500)
    _text(c, width / 2, 101, "generation-atomic restore", size=6.7,
          color=GRAY_700, anchor="middle")

    c.setFillColor(GREEN_LIGHT)
    c.setStrokeColor(GREEN)
    c.roundRect(13, 29, width - 26, 17, 4, fill=1, stroke=1)
    _fit_text(c, width / 2, 34,
              "Row closure: query + 128-token boundaries + dirty islands + native Indexer Top-512",
              width - 38, size=7.0, color=GRAY_900)

    c.setFillColor(YELLOW_LIGHT)
    c.setStrokeColor(YELLOW)
    c.roundRect(13, 7, width - 26, 16, 4, fill=1, stroke=1)
    _fit_text(c, width / 2, 12,
              "Adaptive MoE: preserve all tokens; physically compact routed fanout Top-6 -> K in {3,4,5,6}; shared expert remains active",
              width - 38, size=7.0, color=GRAY_900)

    c.showPage()
    c.save()


def _stacked_bar(c: canvas.Canvas, x: float, y: float, w: float, h: float,
                 parts: list[tuple[float, object, str]]) -> None:
    total = sum(p[0] for p in parts)
    cursor = x
    for value, color, label in parts:
        pw = w * value / total
        c.setFillColor(color)
        c.rect(cursor, y, pw, h, fill=1, stroke=0)
        if pw > 26:
            _fit_text(c, cursor + pw / 2, y + h / 2 - 2.5, label, pw - 5,
                      size=6.8, color=white, font="Helvetica-Bold")
        cursor += pw
    c.setStrokeColor(GRAY_700)
    c.setLineWidth(0.6)
    c.rect(x, y, w, h, fill=0, stroke=1)


def build_geometry(path: Path) -> None:
    width, height = 3.38 * inch, 2.26 * inch
    c = canvas.Canvas(str(path), pagesize=(width, height), pageCompression=1)
    c.setTitle("DeepSeek V4 execution profiles")
    _text(c, 8, height - 13, "Execution profiles and analytic head-row ceiling",
          size=8.6, font="Helvetica-Bold", color=GRAY_900)

    rows = [
        ("Flash-0731", "43 layers", [(3, GRAY_500, "3"), (37, BLUE, "37 reusable"), (3, GRAY_500, "3")],
         "64 logical heads", [(56, CYAN, "56 Local"), (8, YELLOW, "8 G")], "75.29%"),
        ("Pro-0813", "61 layers", [(3, GRAY_500, "3"), (55, BLUE, "55 reusable"), (3, GRAY_500, "3")],
         "128 logical heads", [(112, CYAN, "112 Local"), (16, YELLOW, "16 G")], "78.89%"),
    ]
    y = height - 43
    for name, layers, layer_parts, heads, head_parts, ceiling in rows:
        _text(c, 8, y + 12, name, size=7.8, font="Helvetica-Bold", color=BLUE)
        _text(c, width - 8, y + 12, f"ceiling {ceiling}", size=7.4,
              font="Helvetica-Bold", color=GREEN, anchor="end")
        _text(c, 8, y - 1, layers, size=6.6, color=GRAY_700)
        _stacked_bar(c, 64, y - 4, width - 72, 13, layer_parts)
        _text(c, 8, y - 21, heads, size=6.6, color=GRAY_700)
        _stacked_bar(c, 74, y - 24, width - 82, 13, head_parts)
        y -= 62

    c.setFillColor(GRAY_050)
    c.setStrokeColor(GRAY_300)
    c.roundRect(8, 7, width - 16, 25, 4, fill=1, stroke=1)
    _fit_text(c, width / 2, 20,
              "ceiling = reusable-layer fraction x Local-head fraction",
              width - 26, size=6.7, font="Helvetica-Bold", color=GRAY_700)
    _fit_text(c, width / 2, 10,
              "Physical KV heads remain 1; only logical Q-head contributions are split.",
              width - 26, size=6.3, color=GRAY_700)
    c.showPage()
    c.save()


def _panel(c: canvas.Canvas, x: float, y: float, w: float, h: float,
           title: str, subtitle: str = "") -> None:
    c.setFillColor(white)
    c.setStrokeColor(GRAY_300)
    c.setLineWidth(0.7)
    c.roundRect(x, y, w, h, 5, fill=1, stroke=1)
    _text(c, x + 7, y + h - 13, title, size=7.7, font="Helvetica-Bold", color=GRAY_900)
    if subtitle:
        _fit_text(c, x + 7, y + h - 24, subtitle, w - 14,
                  size=6.1, color=GRAY_500, anchor="start")


def _vertical_bars(c: canvas.Canvas, x: float, y: float, w: float, h: float,
                   values: list[float], labels: list[str], colors: list,
                   *, ymax: float, fmt: str = "{:.2f}", suffix: str = "") -> None:
    n = len(values)
    gap = w * 0.08
    bw = (w - gap * (n + 1)) / n
    c.setStrokeColor(GRAY_150)
    c.line(x, y, x + w, y)
    for i, (value, label, color) in enumerate(zip(values, labels, colors)):
        bx = x + gap + i * (bw + gap)
        bh = max(1, h * value / ymax)
        c.setFillColor(color)
        c.rect(bx, y, bw, bh, fill=1, stroke=0)
        _fit_text(c, bx + bw / 2, y + bh + 3, fmt.format(value) + suffix,
                  bw + gap * 0.8, size=6.4, font="Helvetica-Bold")
        _fit_text(c, bx + bw / 2, y - 10, label, bw + gap * 0.9,
                  size=5.9, color=GRAY_700)


def build_evidence(path: Path) -> None:
    width, height = 7.15 * inch, 2.60 * inch
    c = canvas.Canvas(str(path), pagesize=(width, height), pageCompression=1)
    c.setTitle("RedKnot-MLA measured and modeled evidence")
    _text(c, 9, height - 13, "Evidence must be read by protocol: measured, modeled, and oracle results are not interchangeable",
          size=8.4, font="Helvetica-Bold", color=GRAY_900)

    margin = 8
    gap = 7
    panel_y = 15
    panel_h = height - 38
    panel_w = (width - 2 * margin - 3 * gap) / 4
    xs = [margin + i * (panel_w + gap) for i in range(4)]

    _panel(c, xs[0], panel_y, panel_w, panel_h, "A. Quality", "50 cases, 8K, MoE-only")
    _vertical_bars(c, xs[0] + 8, panel_y + 31, panel_w - 16, panel_h - 76,
                   [0.5905, 0.5793], ["Top-6", "K3"], [BLUE, YELLOW], ymax=0.70,
                   fmt="{:.3f}")
    _fit_text(c, xs[0] + panel_w / 2, panel_y + 9,
              "Delta F1 -0.0112; EM 0.42 -> 0.42",
              panel_w - 12, size=6.3, color=GRAY_700)

    _panel(c, xs[1], panel_y, panel_w, panel_h, "B. Model prefill", "256K")
    _vertical_bars(c, xs[1] + 8, panel_y + 31, panel_w - 16, panel_h - 76,
                   [14.9176, 13.8847], ["Top-6", "K3"], [BLUE, YELLOW], ymax=17.0,
                   fmt="{:.2f}", suffix="s")
    _fit_text(c, xs[1] + panel_w / 2, panel_y + 9,
              "Measured speedup 1.074x (n=5)",
              panel_w - 12, size=6.3, color=GRAY_700)

    _panel(c, xs[2], panel_y, panel_w, panel_h, "C. Combined path", "256K diagnostic")
    _vertical_bars(c, xs[2] + 8, panel_y + 31, panel_w - 16, panel_h - 76,
                   [19.1217, 37.4214], ["online K3", "reuse+K3"], [BLUE, RED], ymax=42.0,
                   fmt="{:.2f}", suffix="s")
    _fit_text(c, xs[2] + panel_w / 2, panel_y + 9,
              "0.511x; exact paired output (n=1)",
              panel_w - 12, size=6.3, color=RED)

    _panel(c, xs[3], panel_y, panel_w, panel_h, "D. Compute ledger", "modeled, not wall time")
    _vertical_bars(c, xs[3] + 8, panel_y + 31, panel_w - 16, panel_h - 76,
                   [73.17, 71.19, 70.20], ["10% rows", "20%", "25%"],
                   [GREEN, CYAN, YELLOW], ymax=80.0, fmt="{:.1f}", suffix="%")
    _fit_text(c, xs[3] + panel_w / 2, panel_y + 9,
              "major-operator FLOPs proxy",
              panel_w - 12, size=6.3, color=GRAY_700)

    c.showPage()
    c.save()


def _cell_lines(c: canvas.Canvas, x: float, y: float, w: float, h: float,
                lines: list[str], *, size: float = 6.5, color=GRAY_700,
                font: str = "Helvetica", align: str = "start") -> None:
    """Draw an explicitly line-broken table cell without clipping."""
    if not lines:
        return
    leading = size + 2.1
    baseline = y + h / 2 + (len(lines) - 1) * leading / 2 - size * 0.34
    anchor = "middle" if align == "middle" else "start"
    tx = x + w / 2 if align == "middle" else x + 4
    for line in lines:
        _fit_text(c, tx, baseline, line, w - 8, size=size,
                  min_size=max(5.7, size - 0.7), color=color, font=font,
                  anchor=anchor)
        baseline -= leading


def build_workload_matrix(path: Path, metrics: dict) -> None:
    """Render the exact evidence/workload contract captured in metrics.json."""
    width, height = 7.15 * inch, 3.08 * inch
    c = canvas.Canvas(str(path), pagesize=(width, height), pageCompression=1)
    c.setTitle("RedKnot-MLA experimental workload and evidence matrix")

    quality = metrics["quality_8k_moe_only"]
    prefill = metrics["prefill_256k_moe_only"]
    combined = metrics["combined_256k_context_bound_diagnostic"]
    ledger = metrics["major_operator_ledger_256k_first_document_prefix"]
    oracle = metrics["full_prefix_materialization_oracle"]
    pro = metrics["profile"]["pro"]

    _text(c, 8, height - 13, "Experimental workload and evidence matrix",
          size=9.0, font="Helvetica-Bold", color=GRAY_900)
    _text(c, width - 8, height - 13,
          "Every row has a distinct inference boundary",
          size=6.4, color=GRAY_500, anchor="end")

    x0 = 8
    table_top = height - 25
    col_widths = [87, 88, 35, 62, 137, width - 16 - 87 - 88 - 35 - 62 - 137]
    headers = ["Protocol", "Workload", "n", "Evidence", "Reported fields", "Boundary"]
    header_h = 19
    row_h = 27.5
    rows = [
        (
            ["MoE-only quality"],
            ["8K paired", "prompts"],
            [str(quality["cases"])],
            ["MEASURED"],
            [f"F1 {quality['native_f1']:.4f} -> {quality['physical_k3_f1']:.4f}",
             f"EM {quality['native_em']:.2f} -> {quality['physical_k3_em']:.2f}"],
            ["physical K3", "only"],
            BLUE_LIGHT, BLUE,
        ),
        (
            ["MoE-only prefill"],
            ["256K paired", "prompts"],
            [str(prefill["paired_prompts"])],
            ["MEASURED"],
            [f"{prefill['native_top6_mean_s']:.3f} -> {prefill['physical_k3_mean_s']:.3f} s",
             f"{prefill['speedup']:.3f}x speedup"],
            ["model-internal", "mean"],
            BLUE_LIGHT, BLUE,
        ),
        (
            ["Combined reuse", "diagnostic"],
            [f"{combined['tokens']:,} tokens", combined["shape"]],
            [str(combined["cases"])],
            ["DIAGNOSTIC"],
            [f"{combined['reference_k3_model_prefill_p50_s']:.3f} -> "
             f"{combined['redknot_k3_model_prefill_p50_s']:.3f} s",
             f"{100 * combined['logical_mla_head_row_saving']:.2f}% head-row saved"],
            ["context-bound", "early producer"],
            RED_LIGHT, RED,
        ),
        (
            ["Major-op ledger"],
            ["256K; first-doc", "prefix; rows 10/20/25%"],
            ["3"],
            ["MODELED"],
            [f"{100 * ledger['active_row_10_percent_full_input_saving']:.2f} / "
             f"{100 * ledger['active_row_20_percent_full_input_saving']:.2f} / "
             f"{100 * ledger['active_row_25_percent_full_input_saving']:.2f}%",
             "major-operator saving"],
            ["FLOPs proxy", "not wall time"],
            CYAN_LIGHT, CYAN,
        ),
        (
            ["Full-prefix oracle"],
            ["64K and 128K", "complete prefix"],
            ["1"],
            ["ORACLE"],
            [f"{oracle['64k_speedup']:.2f}x / {oracle['128k_speedup']:.2f}x",
             "hot speedup"],
            ["qualification", "upper bound"],
            YELLOW_LIGHT, YELLOW,
        ),
        (
            ["Pro profile smoke"],
            [f"{pro['layers']} layers", f"{pro['logical_heads']} logical heads"],
            ["--"],
            ["SMOKE"],
            ["TP8 load + HTTP", "response only"],
            ["no paired long-", "context result"],
            GRAY_150, GRAY_700,
        ),
    ]

    c.setFillColor(GRAY_900)
    c.rect(x0, table_top - header_h, sum(col_widths), header_h, fill=1, stroke=0)
    cursor = x0
    for label, cw in zip(headers, col_widths):
        _fit_text(c, cursor + cw / 2, table_top - 13, label, cw - 6,
                  size=6.7, min_size=6.0, color=white,
                  font="Helvetica-Bold")
        cursor += cw

    y = table_top - header_h
    for ridx, row in enumerate(rows):
        protocol, workload, count, evidence, fields, boundary, class_fill, class_color = row
        y -= row_h
        c.setFillColor(white if ridx % 2 == 0 else GRAY_050)
        c.rect(x0, y, sum(col_widths), row_h, fill=1, stroke=0)
        cursor = x0
        cells = [protocol, workload, count, evidence, fields, boundary]
        for cidx, (lines, cw) in enumerate(zip(cells, col_widths)):
            if cidx == 3:
                c.setFillColor(class_fill)
                c.rect(cursor + 2, y + 4, cw - 4, row_h - 8, fill=1, stroke=0)
                _cell_lines(c, cursor, y, cw, row_h, lines, size=6.1,
                            color=class_color, font="Helvetica-Bold", align="middle")
            elif cidx == 2:
                _cell_lines(c, cursor, y, cw, row_h, lines, size=6.5,
                            color=GRAY_900, font="Helvetica-Bold", align="middle")
            else:
                _cell_lines(c, cursor, y, cw, row_h, lines,
                            size=6.25 if cidx in (4, 5) else 6.45,
                            color=GRAY_700,
                            font="Helvetica-Bold" if cidx == 0 else "Helvetica")
            cursor += cw
        c.setStrokeColor(GRAY_300)
        c.setLineWidth(0.35)
        c.line(x0, y, x0 + sum(col_widths), y)

    cursor = x0
    c.setStrokeColor(GRAY_300)
    c.setLineWidth(0.35)
    for cw in col_widths:
        c.line(cursor, table_top, cursor, y)
        cursor += cw
    c.line(cursor, table_top, cursor, y)
    c.rect(x0, y, sum(col_widths), table_top - y, fill=0, stroke=1)
    _text(c, 8, 4,
          "Source: evidence/metrics.json. Dashes denote an unavailable sample count, not zero observations.",
          size=5.8, color=GRAY_500)

    c.showPage()
    c.save()


def _plot_frame(c: canvas.Canvas, x: float, y: float, w: float, h: float) -> None:
    c.setFillColor(white)
    c.setStrokeColor(GRAY_300)
    c.setLineWidth(0.6)
    c.rect(x, y, w, h, fill=1, stroke=1)


def build_supplemental_results(path: Path, metrics: dict) -> None:
    """Plot per-task quality, paired model-prefill, and ledger sensitivity."""
    width, height = 7.15 * inch, 2.78 * inch
    c = canvas.Canvas(str(path), pagesize=(width, height), pageCompression=1)
    c.setTitle("RedKnot-MLA supplemental performance and quality results")

    quality = metrics["quality_8k_moe_only"]
    prefill = metrics["prefill_256k_moe_only"]
    ledger = metrics["major_operator_ledger_256k_first_document_prefix"]

    _text(c, 8, height - 13,
          "Supplemental results: task quality, strict paired model prefill, and compute sensitivity",
          size=8.9, font="Helvetica-Bold", color=GRAY_900)

    margin = 8
    gap = 8
    panel_y = 12
    panel_h = height - 37
    panel_widths = [201, 171, width - 2 * margin - 2 * gap - 201 - 171]
    xs = [margin, margin + panel_widths[0] + gap,
          margin + panel_widths[0] + gap + panel_widths[1] + gap]
    for i, (title, panel_w) in enumerate(zip([
        "A. Paired quality",
        "B. 256K paired prefill",
        "C. Compute sensitivity",
    ], panel_widths)):
        _plot_frame(c, xs[i], panel_y, panel_w, panel_h)
        _text(c, xs[i] + 6, panel_y + panel_h - 12, title,
              size=7.4, font="Helvetica-Bold", color=GRAY_900)

    # Panel A: exact five-dataset physical-K3 F1 table rendered as grouped bars.
    panel_w = panel_widths[0]
    ax = xs[0] + 24
    ay = panel_y + 45
    aw = panel_w - 31
    ah = panel_h - 72
    ymax = 1.0
    c.setStrokeColor(GRAY_300)
    c.setLineWidth(0.4)
    for tick in (0.0, 0.5, 1.0):
        ty = ay + ah * tick / ymax
        c.line(ax, ty, ax + aw, ty)
        _text(c, ax - 4, ty - 2.2, f"{tick:.1f}", size=5.4,
              color=GRAY_500, anchor="end")
    short_names = {
        "MuSiQue": "MuSiQue",
        "HotpotQA": "Hotpot",
        "2WikiMQA": "2Wiki",
        "MultiFieldQA-en": "MultiField",
        "TriviaQA": "Trivia",
    }
    datasets = quality["datasets"]
    step = aw / len(datasets)
    bar_w = 10.5
    for idx, item in enumerate(datasets):
        center = ax + step * (idx + 0.5)
        native = item["native_f1"]
        sparse = item["physical_k3_f1"]
        for j, (value, color) in enumerate(((native, BLUE), (sparse, YELLOW))):
            bx = center - bar_w - 1 + j * (bar_w + 2)
            bh = ah * value / ymax
            c.setFillColor(color)
            c.rect(bx, ay, bar_w, bh, fill=1, stroke=0)
        _fit_text(c, center, ay - 10, short_names[item["dataset"]], step - 2,
                  size=5.5, min_size=5.0, color=GRAY_700,
                  font="Helvetica-Bold")
        delta = sparse - native
        _fit_text(c, center, ay - 19, f"{delta:+.3f}", step - 2,
                  size=5.2, min_size=4.9,
                  color=GREEN if delta >= 0 else RED)
    _text(c, ax + 4, panel_y + panel_h - 25, "Top-6", size=5.8,
          color=BLUE, font="Helvetica-Bold")
    _text(c, ax + 48, panel_y + panel_h - 25, "K3", size=5.8,
          color=YELLOW, font="Helvetica-Bold")
    ci_low, ci_high = quality["paired_bootstrap_delta_f1_95ci"]
    _fit_text(c, xs[0] + panel_w / 2, panel_y + 16,
              f"Bar labels are per-task Delta F1; n={quality['cases_per_dataset']} per task",
              panel_w - 10, size=5.6, color=GRAY_700)
    _fit_text(c, xs[0] + panel_w / 2, panel_y + 5,
              f"Aggregate Delta F1 {quality['delta_f1']:+.4f}; 95% CI [{ci_low:+.4f}, {ci_high:+.4f}]",
              panel_w - 10, size=5.6, color=GRAY_500)

    # Panel B: a paired dumbbell plot for the five strict model-prefill records.
    panel_w = panel_widths[1]
    bx0 = xs[1] + 43
    by0 = panel_y + 42
    bw = panel_w - 51
    bh = panel_h - 78
    x_min, x_max = 13.7, 15.2
    map_time = lambda value: bx0 + (value - x_min) / (x_max - x_min) * bw
    for tick in (13.8, 14.4, 15.0):
        tx = map_time(tick)
        c.setStrokeColor(GRAY_300)
        c.setLineWidth(0.4)
        c.line(tx, by0, tx, by0 + bh)
        _text(c, tx, by0 - 10, f"{tick:.1f}", size=5.3,
              color=GRAY_500, anchor="middle")
    _text(c, xs[1] + 8, panel_y + panel_h - 25, "Top-6", size=5.8,
          color=BLUE, font="Helvetica-Bold")
    _text(c, xs[1] + 52, panel_y + panel_h - 25, "K3", size=5.8,
          color=YELLOW, font="Helvetica-Bold")
    pair_names = {
        "MuSiQue": "MuSiQue",
        "HotpotQA": "Hotpot",
        "2WikiMQA": "2Wiki",
        "MultiFieldQA-en": "MultiField",
        "TriviaQA": "Trivia",
    }
    pairs = prefill["pairs"]
    row_gap = bh / max(len(pairs) - 1, 1)
    for idx, item in enumerate(pairs):
        py = by0 + bh - idx * row_gap
        x_native = map_time(item["native_model_prefill_s"])
        x_sparse = map_time(item["physical_k3_model_prefill_s"])
        c.setStrokeColor(GRAY_500)
        c.setLineWidth(1.1)
        c.line(x_sparse, py, x_native, py)
        c.setFillColor(BLUE)
        c.circle(x_native, py, 2.7, fill=1, stroke=0)
        c.setFillColor(YELLOW)
        c.circle(x_sparse, py, 2.7, fill=1, stroke=0)
        _fit_text(c, bx0 - 4, py - 2, pair_names[item["dataset"]], 38,
                  size=5.4, min_size=5.0, color=GRAY_700, anchor="end")
    _fit_text(c, xs[1] + panel_w / 2, panel_y + 16,
              "Strict model prefill (seconds); K3 wins 5/5 pairs",
              panel_w - 10, size=5.6, color=GRAY_700)
    _fit_text(c, xs[1] + panel_w / 2, panel_y + 5,
              f"Mean {prefill['native_top6_mean_s']:.3f} -> {prefill['physical_k3_mean_s']:.3f} s; {prefill['speedup']:.3f}x",
              panel_w - 10, size=5.6, color=GRAY_500)

    # Panel C: full-input analytic saving as active-row allowance grows.
    panel_w = panel_widths[2]
    cx0 = xs[2] + 31
    cy0 = panel_y + 35
    cw = panel_w - 42
    ch = panel_h - 68
    row_pct = [10.0, 20.0, 25.0]
    saving_pct = [
        100 * ledger["active_row_10_percent_full_input_saving"],
        100 * ledger["active_row_20_percent_full_input_saving"],
        100 * ledger["active_row_25_percent_full_input_saving"],
    ]
    x_min, x_max = 8.0, 27.0
    y_min, y_max = 69.0, 74.0
    map_x = lambda value: cx0 + (value - x_min) / (x_max - x_min) * cw
    map_y = lambda value: cy0 + (value - y_min) / (y_max - y_min) * ch
    for tick in (70.0, 72.0, 74.0):
        ty = map_y(tick)
        c.setStrokeColor(GRAY_300)
        c.setLineWidth(0.4)
        c.line(cx0, ty, cx0 + cw, ty)
        _text(c, cx0 - 4, ty - 2, f"{tick:.0f}%", size=5.3,
              color=GRAY_500, anchor="end")
    c.setStrokeColor(CYAN)
    c.setLineWidth(1.6)
    points = [(map_x(xv), map_y(yv)) for xv, yv in zip(row_pct, saving_pct)]
    for (x1, y1), (x2, y2) in zip(points, points[1:]):
        c.line(x1, y1, x2, y2)
    for (px, py), xv, yv in zip(points, row_pct, saving_pct):
        c.setFillColor(CYAN)
        c.circle(px, py, 2.7, fill=1, stroke=0)
        _fit_text(c, px, py + 5, f"{yv:.2f}%", 42, size=5.8,
                  color=GRAY_900, font="Helvetica-Bold")
        _text(c, px, cy0 - 11, f"{xv:.0f}%", size=5.6,
              color=GRAY_700, anchor="middle")
    _fit_text(c, xs[2] + panel_w / 2, panel_y + 15,
              "Online active-row allowance",
              panel_w - 10, size=5.7, color=GRAY_700)
    _fit_text(c, xs[2] + panel_w / 2, panel_y + 5,
              "Analytic major-operator FLOPs proxy",
              panel_w - 10, size=5.5, color=GRAY_500)

    c.showPage()
    c.save()


def _axis_grid(c: canvas.Canvas, x: float, y: float, w: float, h: float,
               ticks: list[float], ymax: float, *, percent: bool = False) -> None:
    """Draw a quiet journal-style y axis shared by the headline panels."""
    c.setLineWidth(0.35)
    for tick in ticks:
        ty = y + h * tick / ymax
        c.setStrokeColor(GRAY_150 if tick else GRAY_300)
        c.line(x, ty, x + w, ty)
        label = f"{tick:.0f}%" if percent else f"{tick:g}"
        _text(c, x - 3, ty - 2.2, label, size=5.1,
              color=GRAY_500, anchor="end")


def _hatched_bar(c: canvas.Canvas, x: float, y: float, w: float, h: float,
                 *, color=YELLOW, spacing: float = 5.0) -> None:
    """Draw an unfilled, diagonally hatched bar for preliminary evidence."""
    c.saveState()
    path = c.beginPath()
    path.rect(x, y, w, h)
    c.clipPath(path, stroke=0, fill=0)
    c.setStrokeColor(color)
    c.setLineWidth(0.8)
    start = x - h
    while start < x + w:
        c.line(start, y, start + h, y + h)
        start += spacing
    c.restoreState()
    c.setStrokeColor(color)
    c.setLineWidth(1.0)
    c.rect(x, y, w, h, fill=0, stroke=1)


def build_performance_overview(path: Path, metrics: dict) -> None:
    """Introduction figure with explicit provenance for every headline metric."""
    release = metrics["release_showcase"]["records"]
    serving = metrics["serving_256k"]
    study = metrics["generalization_256k_v6"]
    aggregate = study["aggregate"]
    width, height = 7.15 * inch, 2.72 * inch
    c = canvas.Canvas(str(path), pagesize=(width, height), pageCompression=1)
    c.setTitle("RedKnot-MLA performance overview")

    _text(c, 8, height - 13,
          "RedKnot-MLA at a glance: latency, throughput, arithmetic, and quality",
          size=9.0, font="Helvetica-Bold", color=GRAY_900)
    _text(c, width - 8, height - 13,
          "solid = archived/analytic | hatched = author-reported preliminary",
          size=5.9, color=GRAY_500, anchor="end")

    margin = 8
    gap = 7
    panel_y = 20
    panel_h = height - 45
    panel_widths = [160, 115, 100, width - 2 * margin - 3 * gap - 160 - 115 - 100]
    xs = [margin]
    for panel_w in panel_widths[:-1]:
        xs.append(xs[-1] + panel_w + gap)
    panels = [
        ("A. Hot-artifact TTFT", "frozen Flash operating points"),
        ("B. 256K serving", "speedup; protocols differ"),
        ("C. Arithmetic", "analytic omission ratios"),
        ("D. 256K quality", "paired v6 aggregate"),
    ]
    for px, pw, (title, subtitle) in zip(xs, panel_widths, panels):
        _panel(c, px, panel_y, pw, panel_h, title, subtitle)

    # A. Four archived hot-artifact TTFT ratios.
    ax = xs[0] + 23
    ay = panel_y + 31
    aw = panel_widths[0] - 30
    ah = panel_h - 66
    _axis_grid(c, ax, ay, aw, ah, [0, 1, 2, 3, 4], 4.2)
    step = aw / len(release)
    bar_w = min(20.0, step * 0.54)
    for idx, item in enumerate(release):
        value = item["ttft_speedup"]
        bx = ax + step * (idx + 0.5) - bar_w / 2
        bh = ah * value / 4.2
        c.setFillColor(BLUE)
        c.rect(bx, ay, bar_w, bh, fill=1, stroke=0)
        _fit_text(c, bx + bar_w / 2, ay + bh + 3, f"{value:.2f}x",
                  step - 1, size=5.8, min_size=5.0, font="Helvetica-Bold")
        _fit_text(c, bx + bar_w / 2, ay - 9, item["context"],
                  step - 1, size=5.5, color=GRAY_700, font="Helvetica-Bold")
    _fit_text(c, xs[0] + panel_widths[0] / 2, panel_y + 7,
              "Recomputed / RedKnot-MLA; mixed frozen evidence units",
              panel_widths[0] - 12, size=5.2, color=GRAY_500)

    # B. Keep three serving signals distinct; the QPS bar is visibly preliminary.
    bx0 = xs[1] + 21
    by0 = panel_y + 31
    bw0 = panel_widths[1] - 28
    bh0 = panel_h - 66
    _axis_grid(c, bx0, by0, bw0, bh0, [0, 1, 2], 2.25)
    values = [
        serving["ttft"]["speedup"],
        serving["qps"]["speedup"],
        serving["sequential_service_rate"]["speedup"],
    ]
    labels = ["TTFT", "QPS*", "Seq."]
    step = bw0 / len(values)
    bar_w = min(19.0, step * 0.56)
    for idx, (value, label) in enumerate(zip(values, labels)):
        bx = bx0 + step * (idx + 0.5) - bar_w / 2
        bh = bh0 * value / 2.25
        if label == "QPS*":
            _hatched_bar(c, bx, by0, bar_w, bh, color=YELLOW)
        else:
            c.setFillColor(BLUE if label == "TTFT" else CYAN)
            c.rect(bx, by0, bar_w, bh, fill=1, stroke=0)
        _fit_text(c, bx + bar_w / 2, by0 + bh + 3,
                  f"~{value:.1f}x" if label == "QPS*" else f"{value:.2f}x",
                  step - 1, size=5.7, min_size=4.9, font="Helvetica-Bold")
        _fit_text(c, bx + bar_w / 2, by0 - 9, label,
                  step - 1, size=5.3, color=GRAY_700, font="Helvetica-Bold")
    _fit_text(c, xs[1] + panel_widths[1] / 2, panel_y + 7,
              "*author-reported; raw QPS trace not bundled",
              panel_widths[1] - 10, size=5.0, color=GRAY_500)

    # C. Two non-additive analytic compute views.
    cx0 = xs[2] + 25
    cy0 = panel_y + 31
    cw0 = panel_widths[2] - 32
    ch0 = panel_h - 66
    _axis_grid(c, cx0, cy0, cw0, ch0, [0, 50, 100], 100, percent=True)
    arithmetic = [
        100 * metrics["profile"]["flash"]["analytic_head_row_ceiling"],
        100 * study["full_input_major_operator_saving"]["mean"],
    ]
    labels = ["Head-row", "Major-op"]
    step = cw0 / 2
    bar_w = min(21.0, step * 0.55)
    for idx, (value, label) in enumerate(zip(arithmetic, labels)):
        bx = cx0 + step * (idx + 0.5) - bar_w / 2
        bh = ch0 * value / 100
        c.setFillColor(GREEN if idx == 0 else CYAN)
        c.rect(bx, cy0, bar_w, bh, fill=1, stroke=0)
        _fit_text(c, bx + bar_w / 2, cy0 + bh + 3, f"{value:.1f}%",
                  step + 2, size=5.7, min_size=5.0, font="Helvetica-Bold")
        _fit_text(c, bx + bar_w / 2, cy0 - 9, label,
                  step + 2, size=5.1, min_size=4.8, color=GRAY_700,
                  font="Helvetica-Bold")
    _fit_text(c, xs[2] + panel_widths[2] / 2, panel_y + 7,
              "different ledgers; values are not additive",
              panel_widths[2] - 10, size=4.9, color=GRAY_500)

    # D. Direct baseline-versus-RedKnot F1/EM bars.
    dx0 = xs[3] + 25
    dy0 = panel_y + 31
    dw0 = panel_widths[3] - 32
    dh0 = panel_h - 66
    _axis_grid(c, dx0, dy0, dw0, dh0, [0.0, 0.4, 0.8], 0.8)
    pairs = [
        ("F1", aggregate["recomputed_f1"], aggregate["redknot_f1"]),
        ("EM", aggregate["recomputed_em"], aggregate["redknot_em"]),
    ]
    step = dw0 / 2
    bar_w = min(13.0, step * 0.25)
    for idx, (label, recomputed, redknot) in enumerate(pairs):
        center = dx0 + step * (idx + 0.5)
        for j, (value, color) in enumerate(((recomputed, BLUE), (redknot, YELLOW))):
            bx = center - bar_w - 1 + j * (bar_w + 2)
            bh = dh0 * value / 0.8
            c.setFillColor(color)
            c.rect(bx, dy0, bar_w, bh, fill=1, stroke=0)
        _fit_text(c, center, dy0 + dh0 * max(recomputed, redknot) / 0.8 + 3,
                  f"{redknot - recomputed:+.3f}", step - 2,
                  size=5.6, min_size=5.0, color=GREEN, font="Helvetica-Bold")
        _fit_text(c, center, dy0 - 9, label, step - 2,
                  size=5.4, color=GRAY_700, font="Helvetica-Bold")
    _fit_text(c, xs[3] + panel_widths[3] / 2, panel_y + 7,
              "blue Recomputed | yellow RedKnot-MLA",
              panel_widths[3] - 10, size=4.9, color=GRAY_500)

    _fit_text(c, width / 2, 6,
              "Headline values come from distinct archived protocols; QPS is preliminary and must not be read as a bundled concurrency sweep.",
              width - 18, size=5.3, color=GRAY_500)
    c.showPage()
    c.save()


def build_release_scaling(path: Path, metrics: dict) -> None:
    """First evaluation figure: qualified frozen release/showcase evidence.

    The three panels intentionally keep timing, analytic structure, and strict
    output identity separate.  This prevents the analytic 75.29% head-row
    ceiling from being mistaken for measured whole-model FLOPs or wall time.
    """
    records = metrics["release_showcase"]["records"]
    width, height = 7.15 * inch, 2.66 * inch
    c = canvas.Canvas(str(path), pagesize=(width, height), pageCompression=1)
    c.setTitle("RedKnot-MLA frozen release scaling evidence")

    _text(c, 8, height - 13,
          "Frozen release/showcase evidence across 64K--440K contexts",
          size=9.0, font="Helvetica-Bold", color=GRAY_900)
    _text(c, width - 8, height - 13,
          "hot TTFT | analytic structure | strict output identity",
          size=6.2, color=GRAY_500, anchor="end")

    margin = 8
    gap = 7
    foot_h = 17
    panel_y = foot_h + 3
    panel_h = height - panel_y - 24
    panel_w = (width - 2 * margin - 2 * gap) / 3
    xs = [margin + i * (panel_w + gap) for i in range(3)]
    titles = [
        ("A. Hot streaming TTFT", "Recomputed / RedKnot-MLA"),
        ("B. MLA head-row saving", "analytic Flash-0731 structure"),
        ("C. Exact-output retention", "qualified selected/frozen evidence unit"),
    ]
    for px, (title, subtitle) in zip(xs, titles):
        _panel(c, px, panel_y, panel_w, panel_h, title, subtitle)

    labels = [item["context"] for item in records]

    # A. Hot TTFT speedup.
    ax = xs[0] + 24
    ay = panel_y + 29
    aw = panel_w - 31
    ah = panel_h - 62
    _axis_grid(c, ax, ay, aw, ah, [0, 1, 2, 3, 4], 4.2)
    n = len(records)
    step = aw / n
    bar_w = min(22.0, step * 0.55)
    for idx, item in enumerate(records):
        value = item["ttft_speedup"]
        bx = ax + step * (idx + 0.5) - bar_w / 2
        bh = ah * value / 4.2
        c.setFillColor(BLUE)
        c.rect(bx, ay, bar_w, bh, fill=1, stroke=0)
        _fit_text(c, bx + bar_w / 2, ay + bh + 3, f"{value:.2f}x",
                  step - 2, size=6.3, font="Helvetica-Bold")
        _fit_text(c, bx + bar_w / 2, ay - 10, item["context"],
                  step - 2, size=5.8, color=GRAY_700,
                  font="Helvetica-Bold")
    _fit_text(c, xs[0] + panel_w / 2, panel_y + 7,
              "2.02--3.84x across the four frozen points",
              panel_w - 12, size=5.7, color=BLUE, font="Helvetica-Bold")

    # B. Analytic structural ceiling, deliberately shown on a 0--100% axis.
    bx0 = xs[1] + 27
    by0 = panel_y + 29
    bw0 = panel_w - 34
    bh0 = panel_h - 62
    _axis_grid(c, bx0, by0, bw0, bh0, [0, 50, 100], 100, percent=True)
    c.setFillColor(YELLOW_LIGHT)
    c.rect(bx0, by0 + bh0 * 0.70, bw0, bh0 * 0.30, fill=1, stroke=0)
    _text(c, bx0 + 3, by0 + bh0 * 0.93,
          ">=70% structural band", size=5.0, color=YELLOW)
    step = bw0 / n
    bar_w = min(21.0, step * 0.53)
    for idx, item in enumerate(records):
        value = 100 * item["analytic_head_row_saving"]
        bx = bx0 + step * (idx + 0.5) - bar_w / 2
        bh = bh0 * value / 100
        c.setFillColor(GREEN)
        c.rect(bx, by0, bar_w, bh, fill=1, stroke=0)
        _fit_text(c, bx + bar_w / 2, by0 + bh + 3, f"{value:.2f}%",
                  step + 2, size=5.8, font="Helvetica-Bold")
        _fit_text(c, bx + bar_w / 2, by0 - 10, item["context"],
                  step - 2, size=5.8, color=GRAY_700,
                  font="Helvetica-Bold")
    _fit_text(c, xs[1] + panel_w / 2, panel_y + 7,
              "constant profile ceiling; not measured total FLOPs",
              panel_w - 12, size=5.5, color=GREEN, font="Helvetica-Bold")

    # C. Exact output retention, a stricter but protocol-dependent identity test.
    cx0 = xs[2] + 27
    cy0 = panel_y + 29
    cw0 = panel_w - 34
    ch0 = panel_h - 62
    _axis_grid(c, cx0, cy0, cw0, ch0, [0, 50, 100], 100, percent=True)
    step = cw0 / n
    bar_w = min(21.0, step * 0.53)
    for idx, item in enumerate(records):
        value = 100 * item["exact_output_retention"]
        bx = cx0 + step * (idx + 0.5) - bar_w / 2
        bh = ch0 * value / 100
        c.setFillColor(YELLOW if value == 100 else CYAN)
        c.rect(bx, cy0, bar_w, bh, fill=1, stroke=0)
        _fit_text(c, bx + bar_w / 2, cy0 + bh + 3, f"{value:.0f}%",
                  step - 1, size=6.1, font="Helvetica-Bold")
        _fit_text(c, bx + bar_w / 2, cy0 - 10, item["context"],
                  step - 2, size=5.8, color=GRAY_700,
                  font="Helvetica-Bold")
    _fit_text(c, xs[2] + panel_w / 2, panel_y + 7,
              "exact string match; task F1/EM is reported separately",
              panel_w - 12, size=5.4, color=GRAY_700,
              font="Helvetica-Bold")

    _fit_text(c, width / 2, 7,
              "Protocol qualifier: independently frozen showcase units; no cross-panel metric should be read as measured whole-model compute or an unbiased corpus average.",
              width - 18, size=5.5, color=GRAY_500)
    c.showPage()
    c.save()


def build_profile_quality(path: Path, metrics: dict) -> None:
    """Pair model/profile geometry with the 256K v6 dataset breakdown."""
    profiles = metrics["profile"]
    study = metrics["generalization_256k_v6"]
    records = study["records"]
    aggregate = study["aggregate"]
    width, height = 7.15 * inch, 2.92 * inch
    c = canvas.Canvas(str(path), pagesize=(width, height), pageCompression=1)
    c.setTitle("RedKnot-MLA Flash and Pro profiles with 256K quality")

    _text(c, 8, height - 13,
          "Execution profiles and per-dataset 256K v6 quality",
          size=9.0, font="Helvetica-Bold", color=GRAY_900)
    _text(c, width - 8, height - 13,
          "profile geometry is analytic; v6 bars are paired measurements",
          size=6.1, color=GRAY_500, anchor="end")

    margin = 8
    gap = 8
    panel_y = 12
    panel_h = height - 37
    profile_w = 180
    quality_w = width - 2 * margin - gap - profile_w
    profile_x = margin
    quality_x = profile_x + profile_w + gap
    _panel(c, profile_x, panel_y, profile_w, panel_h,
           "A. Head-factorized profiles", "dense / reusable / dense; Local / Global")
    _panel(c, quality_x, panel_y, quality_w, panel_h,
           "B. 256K generalized paired evaluation (v6)",
           "F1 bars; EM, hot TTFT, and physical token-row saving below")

    # Profile geometry.  Physical KV=1 is highlighted to avoid implying that
    # logical Q-head decomposition creates physical MLA KV heads.
    profile_rows = [
        ("Flash-0731", profiles["flash"], BLUE),
        ("Pro-0813", profiles["pro"], CYAN),
    ]
    py = panel_y + panel_h - 45
    for name, item, accent in profile_rows:
        _text(c, profile_x + 8, py + 10, name, size=7.0,
              color=accent, font="Helvetica-Bold")
        _text(c, profile_x + profile_w - 8, py + 10,
              f"{100 * item['analytic_head_row_ceiling']:.2f}%",
              size=6.8, color=GREEN, font="Helvetica-Bold", anchor="end")
        layer_parts = [
            (item["first_dense_layers"], GRAY_500,
             str(item["first_dense_layers"])),
            (item["reusable_layers"], accent,
             f"{item['reusable_layers']} reuse"),
            (item["last_dense_layers"], GRAY_500,
             str(item["last_dense_layers"])),
        ]
        _stacked_bar(c, profile_x + 8, py - 8, profile_w - 16, 12,
                     layer_parts)
        head_parts = [
            (item["local_heads"], CYAN, f"{item['local_heads']} Local"),
            (item["global_heads"], YELLOW, f"{item['global_heads']} Global"),
        ]
        _stacked_bar(c, profile_x + 8, py - 26, profile_w - 16, 12,
                     head_parts)
        _fit_text(c, profile_x + profile_w / 2, py - 38,
                  f"layers {item['first_dense_layers']}/{item['reusable_layers']}/{item['last_dense_layers']} ({item['layers']}) | "
                  f"heads {item['local_heads']}/{item['global_heads']} ({item['logical_heads']}) | 1 packed KV",
                  profile_w - 14, size=5.7, color=GRAY_700)
        py -= 62
    c.setFillColor(GRAY_050)
    c.setStrokeColor(GRAY_300)
    c.roundRect(profile_x + 7, panel_y + 5, profile_w - 14, 22, 3,
                fill=1, stroke=1)
    _fit_text(c, profile_x + profile_w / 2, panel_y + 16,
              "ceiling = reusable-layer fraction x Local-head fraction",
              profile_w - 20, size=5.7, font="Helvetica-Bold",
              color=GRAY_700)
    _fit_text(c, profile_x + profile_w / 2, panel_y + 7,
              "Pro: profile + TP8/HTTP smoke; no paired long-context claim",
              profile_w - 20, size=5.3, color=GRAY_500)

    # Grouped F1 bars, including the equal-weight aggregate.
    chart_items = records + [{
        "dataset": "Aggregate",
        "recomputed_f1": aggregate["recomputed_f1"],
        "redknot_f1": aggregate["redknot_f1"],
        "recomputed_em": aggregate["recomputed_em"],
        "redknot_em": aggregate["redknot_em"],
        "ttft_speedup": aggregate["mean_ttft_speedup"],
        "token_row_saving": aggregate["mean_token_row_saving"],
    }]
    qx = quality_x + 27
    qy = panel_y + 72
    qw = quality_w - 36
    qh = panel_h - 111
    _axis_grid(c, qx, qy, qw, qh, [0.0, 0.4, 0.8], 0.8)
    step = qw / len(chart_items)
    bar_w = min(14.0, step * 0.26)
    short_names = {
        "2WikiMQA": "2Wiki",
        "HotpotQA": "Hotpot",
        "MultiFieldQA-en": "MultiField",
        "Aggregate": "Aggregate",
    }
    for idx, item in enumerate(chart_items):
        center = qx + step * (idx + 0.5)
        base = item["recomputed_f1"]
        redknot = item["redknot_f1"]
        for j, (value, color) in enumerate(((base, BLUE), (redknot, YELLOW))):
            bx = center - bar_w - 1 + j * (bar_w + 2)
            bh = qh * value / 0.8
            c.setFillColor(color)
            c.rect(bx, qy, bar_w, bh, fill=1, stroke=0)
        delta = redknot - base
        _fit_text(c, center, qy + qh * max(base, redknot) / 0.8 + 4,
                  f"Delta {delta:+.3f}", step - 4, size=5.5,
                  min_size=5.0, color=GREEN if delta >= 0 else RED,
                  font="Helvetica-Bold")
        _fit_text(c, center, qy - 10, short_names[item["dataset"]],
                  step - 4, size=5.7, min_size=5.1,
                  color=GRAY_900, font="Helvetica-Bold")
        _fit_text(c, center, qy - 20,
                  f"EM {item['recomputed_em']:.3f}/{item['redknot_em']:.3f}",
                  step - 3, size=5.2, min_size=4.8, color=GRAY_700)
        _fit_text(c, center, qy - 30,
                  f"{item['ttft_speedup']:.2f}x | {100 * item['token_row_saving']:.1f}% rows",
                  step - 3, size=5.2, min_size=4.8, color=GRAY_700)

    _text(c, quality_x + 9, panel_y + panel_h - 38, "Recomputed",
          size=5.8, color=BLUE, font="Helvetica-Bold")
    _text(c, quality_x + 67, panel_y + panel_h - 38, "RedKnot-MLA",
          size=5.8, color=YELLOW, font="Helvetica-Bold")
    _fit_text(c, quality_x + quality_w / 2, panel_y + 8,
              f"Equal-weight aggregate: F1 {aggregate['recomputed_f1']:.4f} -> {aggregate['redknot_f1']:.4f}; "
              f"EM {aggregate['recomputed_em']:.4f} -> {aggregate['redknot_em']:.4f}; "
              f"major-op ledger {100 * study['full_input_major_operator_saving']['mean']:.1f}%",
              quality_w - 15, size=5.6, color=GRAY_700,
              font="Helvetica-Bold")
    c.showPage()
    c.save()


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--output-dir", type=Path,
                        default=Path(__file__).resolve().parents[1] / "figures")
    parser.add_argument("--metrics", type=Path,
                        default=Path(__file__).resolve().parents[1] / "evidence" / "metrics.json")
    args = parser.parse_args()
    with args.metrics.open("r", encoding="utf-8") as stream:
        metrics = json.load(stream)
    args.output_dir.mkdir(parents=True, exist_ok=True)
    build_architecture(args.output_dir / "architecture.pdf")
    build_geometry(args.output_dir / "geometry.pdf")
    build_evidence(args.output_dir / "evidence.pdf")
    build_workload_matrix(args.output_dir / "workload_matrix.pdf", metrics)
    build_supplemental_results(args.output_dir / "supplemental_results.pdf", metrics)
    build_release_scaling(args.output_dir / "release_scaling.pdf", metrics)
    build_profile_quality(args.output_dir / "profile_quality.pdf", metrics)
    build_performance_overview(args.output_dir / "performance_overview.pdf", metrics)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

